Bayesian Quantum Noise Spectroscopy

As commonly understood, the noise spectroscopy problem---characterizing the statistical properties of a noise process affecting a quantum system by measuring its response---is ill-posed. Ad-hoc solutions assume implicit structure which is often never determined. Thus it is unclear when the method will succeed or whether one should trust the solution obtained. Here we propose to treat the problem from the point of view of statistical estimation theory. We develop a Bayesian solution to the problem which allows one to easily incorporate assumptions which render the problem solvable. We compare several numerical techniques for noise spectroscopy and find the Bayesian approach to be superior in many respects.

==> anc/environment.yml <==
name: specdens-est
dependencies:
  - numpy
  - scipy
  - notebook
  - matplotlib
  - toolz
  - pip:
    - qinfer


==> anc/filters.py <==
"""
Provides definitions of filter functions for spectral
density estimation.
"""

from __future__ import division, print_function

from functools import partial
from toolz import compose

import scipy.stats as st
import numpy as np
import qinfer as qi

## CLASSES ##

class FnArrayMap(object):
    """
    Given a list of functions, creates a new
    callable that calls each function in turn
    on a set of arguments, then stores the results
    in an array.

    For instance, FnArrayMap([f, g])(x, y) is equivalent
    to np.array([f(x, y), g(x, y)]).
    """
    def __init__(self, fns):
        self._fns = list(fns)
    def __call__(self, *args, **kwargs):
        return np.array([
            fn(*args, **kwargs)
            for fn in self._fns
        ])
    
class ExponentialDistribution(qi.Distribution):
    def __init__(self, minimum=0, scale=1):
        self._loc = minimum
        self._scale = scale

    @property
    def n_rvs(self):
        return 1

    def sample(self, n=1):
        return st.expon.rvs(size=(n, 1), loc=self._loc, scale=self._scale)
     
class HyperparameterizedSpectralModel(qi.ScoreMixin, qi.DifferentiableModel, qi.FiniteOutcomeModel):
    def __init__(self, spectral_model_fn, ws, n_hyperparams=None):
        self._n_hyperparams = (
            n_args(spectral_model_fn)
            if n_hyperparams is None else
            n_hyperparams
        )
        self._spectral_model_fn = spectral_model_fn
        self._ws = ws
        self._ip = trapz_ip(ws)
        
        super(HyperparameterizedSpectralModel, self).__init__()
        
    @property
    def n_modelparams(self):
        return self._n_hyperparams
    
    @property
    def expparams_dtype(self):
        return [('filter_fns', object)]
    
    @property
    def is_n_outcomes_constant(self): return True
    
    
    
    def are_models_valid(self, modelparams):
        return np.ones((modelparams.shape[0],), dtype=bool)
    
    def n_outcomes(self, expparams):
        return 2
    
    def likelihood(self, outcomes, modelparams, expparams):
        super(HyperparameterizedSpectralModel, self).likelihood(
            outcomes, modelparams, expparams
        )
        
        pr1 = np.empty((modelparams.shape[0], expparams.shape[0]))
        
        filters = FnArrayMap(expparams['filter_fns'])
        spectra = self._spectral_model_fn(*(modelparams.T)[:, :, None])
        
        chi = self._ip(filters, spectra) / (2 * np.pi)
        
        pr1[:, :] = 0.5 * (1 + np.exp(-chi))
        
        return qi.FiniteOutcomeModel.pr0_to_likelihood_array(outcomes, 1 - pr1)
    
    def hyperparameterized_est(self, updater):
        def fn(omega):
            S = self._spectral_model_fn(*updater.particle_locations.T)(omega)
            return np.dot(updater.particle_weights, S)

        return fn
        
class RandomFilterHeuristic(qi.Heuristic):
    def __init__(self,
            updater, other_fields=None, n_intervals=10, max_T=10.0,
            enforce_zero_mean=False
        ):
        super(RandomFilterHeuristic, self).__init__(updater)
        self._max_T = max_T
        self._n_intervals = n_intervals
        self._other_fields = other_fields if other_fields is not None else {}
        self._enforce_zero_mean = enforce_zero_mean 

    def __call__(self):
        ts = np.random.random((self._n_intervals - 1,)) * self._max_T
        ts.sort()
        
        switching_times = np.concatenate([[0], ts, [self._max_T]])
        
        if self._enforce_zero_mean:
            cum_mean = switching_mean(switching_times)
            last_signum = (-1) ** (1 + len(switching_times)) 
            
            if cum_mean * last_signum < 0:
                # Add on another segment.
                switching_times = np.concatenate([
                    switching_times, [switching_times[-1] + np.abs(cum_mean)]
                ])
            else:
                # Add on two additional segments.
                new_seg = np.random.random() * (len(switching_times) - 2) / switching_times[-1]
                switching_times = np.concatenate([
                    switching_times, [
                        switching_times[-1] + new_seg,
                        switching_times[-1] + np.abs(cum_mean) + 2 * new_seg
                    ]
                ])
                
            switching_times /= (switching_times[-1] / self._max_T)
                    
            assert np.abs(switching_mean(switching_times)) <= 1e-10
        
        dtype = self._updater.model.expparams_dtype
        eps = np.empty((1,), dtype=dtype)
        
        for field, value in self._other_fields.items():
            eps[field] = value
        eps['filter_switching_times'][0] = switching_times
        return eps        

## FUNCTIONS ##

def switching_mean(ts):
    return np.sum(
        (-1) ** np.arange(len(ts) - 1) *
        (ts[1:] - ts[:-1])
    )

def generic_filter(ts):
    # In Gerardo's calculation, y(t) is specified as
    # a list of times {t_k}_{k = 0}^{NN + 1}, such that
    # len(ts) == NN + 2. In this function, we let the variable
    # n_intervals take the meaning of Gerardo's NN.
    ts = np.array(ts)
    n_intervals = len(ts) - 2
    
    dts = ts[:, None] - ts[:]
    
    # The summations can be largely precomputed by writing as
    #     sum a_i cos(w delta_i)
    # for vectors a_i and delta_i.
    # We will build this as a list of tuples [(a_i, delta_i)],
    # then will use unzip(l) := map(list, zip(*l)) to make
    # an array. While not the most efficient, this is only in
    # the precomputation step, and results in more readable code.
    
    terms = []
    
    # Endpoint term:
    #     2 (-1)**(n_intervals - 1) cos(w t_{n_intervals + 1} - t_0).
    terms.append(
        (2 * (-1) ** (n_intervals - 1), dts[-1, 0])
    )
    
    # Half-endpoint terms:
    for idx_r in range(1, n_intervals + 1):
        terms.append(
            (4 * (-1) ** idx_r, dts[0, idx_r])
        )
    for idx_s in range(1, n_intervals + 1):
        terms.append(
            (4 * (-1) ** (idx_s + n_intervals + 1), dts[idx_s, -1])
        )
        
        # Interior terms:
        for idx_r in range(idx_s + 1, n_intervals + 1):
            terms.append(
                (8 * (-1) ** (idx_r + idx_s), dts[idx_s, idx_r])
            )
    
    coeffs, args = map(compose(np.array, list), zip(*terms))    
    
    def G(ws):        
        g = np.sum(coeffs * np.cos(ws[:, None] * args), axis=-1)
        return (2 * (2 * n_intervals + 1) + g) / ws ** 2
        
    return G

def trapz_ip(ws):
    def inner_product(A, B):
        return np.trapz(A(ws) * B(ws), x=ws, axis=-1)
    return inner_product

def one_on_f(alpha, A=1, cut=1):
    return lambda ws: A[..., None] / (ws ** alpha[..., None] + cut[..., None])

def gaussian_peak(A, w0, sigma):
    def psd(ws):
        return A[..., None] * np.exp(-(ws - w0[..., None])**2 / sigma[..., None]) 
    
    return psd
 
    
import sys
if sys.version_info.major >= 3:
    from inspect import signature
    
    def n_args(fn):
        return len(signature(fn).parameters)
    
else:
    from inspect import getargspec
    
    def n_args(fn):
        return len(getargspec(fn).args)

==> anc/plot_utils.py <==
# -*- coding: utf-8 -*-

from __future__ import division, print_function

import os
import sys

import matplotlib as mpl
import matplotlib.pyplot as plt

import numpy as np

## CONSTANTS ##

est_descripts = {
    'post': 'GP Regression',
    'prior': 'Prior',
    'naive': u'Naïve',
    'hyper_stm': r'Hyperparameterized',
    'hyper_mts': r'Hyper. ($S(\mathbb{E}_\alpha[\alpha])$)'
}

figure_dir = os.path.abspath(os.path.join('..', 'fig'))

## FUNCTIONS ##

def log_formatter(n_digits):
    return mpl.ticker.StrMethodFormatter(
        "$\mathregular{{{{10^{{{{{{x:.{n_digits}f}}}}}}}}}}$".format(n_digits=n_digits)
    )


def top_legend(**kwargs):
    actual_kwargs = dict(
        bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
        ncol=3, mode="expand", borderaxespad=0.
    )
    actual_kwargs.update(kwargs)
    return plt.legend(**actual_kwargs)


def plot_losses(losses, est_names=('post', 'prior', 'naive'), plt_range=(-1.5, 1), plt_step=0.5, n_bins=25, log_digits=1):    
    plt.figure(figsize=(8, 5))
    bins = np.linspace(plt_range[0], plt_range[1], n_bins)
    for est_name in est_names:
        plt.hist(np.log10(losses[est_name]), bins=bins, alpha=0.5, label=est_descripts[est_name], normed=True)

    plt.gca().set_prop_cycle(None)
    cyc = plt.gca()._get_lines.prop_cycler
    ylim = plt.ylim()
    for est_name, props in zip(est_names, cyc):
        plt.vlines(np.median(np.log10(losses[est_name])), color=props['color'], *ylim)
        plt.vlines(np.log10(np.mean(losses[est_name])), linestyle='--', color=props['color'], *ylim)
    plt.ylim(*ylim)

    plt.gca().get_xaxis().set_major_formatter(log_formatter(log_digits))
    plt.xticks(np.arange(plt_range[0], plt_range[1] + plt_step, plt_step))
    plt.legend()
    plt.xlabel('Loss')
    plt.ylabel('PDF of Log-Loss');
    

def paper_figure(name):
    fname = os.path.join(figure_dir, '{}.{{}}'.format(name))
    plt.savefig(fname.format('pdf'), bbox_inches='tight')
    plt.savefig(fname.format('png'), dpi=300)
    plt.savefig(fname.format('svg'))
    
    
def skip_prop_cycle():
    cyc = plt.gca()._get_lines.prop_cycler
    if sys.version_info.major >= 3:
        next(cyc)
    else:
        cyc.next()


==> anc/specdens-est.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bayesian Quantum Noise Spectroscopy\n",
    "\n",
    "[Chris Ferrie](https://csferrie.com/), [Chris Granade](http://www.cgranade.com/), [Gerardo Paz-Silva](https://www.griffith.edu.au/science-aviation/centre-quantum-dynamics/staff-students/staff/gerardo-paz-silva), [Howard Wiseman](http://www.ict.griffith.edu.au/wiseman/)\n",
    "\n",
    "This is supplementary material supplied with the paper of the same name."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Preamble"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, we turn on the ``division`` feature, as is recommended for using Python 2.x with scientific code."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import division"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we enable plotting support, using ``inline`` to make all of the plots load inside the notebook."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We'll want to set some sensible defaults for matplotlib, too."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "try:\n",
    "    plt.style.use('ggplot-rq')\n",
    "except:\n",
    "    plt.style.use('ggplot')\n",
    "import matplotlib as mpl\n",
    "import matplotlib.ticker as ticker"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We'll need a few more imports:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np # standard numerical package\n",
    "import scipy.stats as st # statistical functions\n",
    "import scipy.linalg as la # linear algebra for matrix functions\n",
    "from scipy.interpolate import interp1d\n",
    "from scipy import optimize # used to learn kernels\n",
    "from filters import * # this contains refactored modules for this research\n",
    "from plot_utils import * # to make plotting code cleaner"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we'll try to import QInfer, and will mark it as not imported if it's not available."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "try:\n",
    "    import qinfer as qi\n",
    "except:\n",
    "    qi = None"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Model and data fitting"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We define a new function to calculate $F(\\omega)$, the filter function, given by the Fourier transform of an alternating $\\pm 1$ function $y(t)$. To do so, we provide a specification of the times $\\{t_k\\}$ at which the value of $y(t)$ changes, including the endpoints of the control sequence $t_0 = 0$ and $t_N = T$.\n",
    "\n",
    "Following previous conventions, we will curry this definition over $\\omega$, such that we can change which points we evaluate $F$ at dynamically."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def flatten_2d(list_2d):\n",
    "    return sum(map(list, list_2d), [])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "T = 1 # final time\n",
    "\n",
    "n_seq = 25 # number of sequences or filters\n",
    "\n",
    "res_omega = 100 # resolution in omega\n",
    "Omega = np.pi / T * n_seq # upper bound on integral (high frequency cutoff)\n",
    "\n",
    "omega = np.linspace(1e-10, Omega,res_omega)\n",
    "\n",
    "filter_funs = []\n",
    "\n",
    "for idx in range(n_seq):\n",
    "    seq = np.arange(0,T * 1.00001, T / (idx + 1))\n",
    "    filter_funs.append(generic_filter(seq))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot them:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABIgAAALgCAYAAAD/W0zOAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff32205cf8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "box = int(np.ceil(np.sqrt(n_seq)))\n",
    "fig, axes = plt.subplots(box, box, figsize=(20, 12), sharex=True, sharey=True, gridspec_kw={'hspace': 0.375})\n",
    "\n",
    "for idx, (filter_fn, ax) in enumerate(zip(filter_funs, flatten_2d(axes))):\n",
    "    plt.sca(ax)\n",
    "    plt.plot(omega, filter_fn(omega))\n",
    "    plt.title('$F_{{{}}}$'.format(idx))\n",
    "    plt.ylim(0, 1)\n",
    "    plt.yticks([0, 0.5, 1])\n",
    "\n",
    "for ax in axes[-1][:]:\n",
    "    plt.sca(ax)\n",
    "    plt.xlabel(r'$\\omega$')\n",
    "    \n",
    "paper_figure('filter-fns')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will simulate performing measurements using these filters. The following functions will be helpful to create data sets."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def est_chi(counts, n_shots, hedge=0.0):\n",
    "    # Takes the number of successes (counts) and number\n",
    "    # of measurments (n_shots) and returns chi\n",
    "    \n",
    "    return -np.log(2 * (\n",
    "        (counts + hedge) / (n_shots + 2 * hedge)\n",
    "    ) - 1)\n",
    "\n",
    "def sample_data_record(true_spec, filters, n_shots, omega):\n",
    "    # simulates a data record from a true spectrum and n_shots experiments\n",
    "    # performed using the sequences defined in filters\n",
    "    # calculation of probabilities (via the integral in the paper) are\n",
    "    # done using the trapezoid rule at the values in omega\n",
    "    chi = np.array([\n",
    "        trapz_ip(omega)(filter_fn, true_spec)[0]\n",
    "        for filter_fn in filters\n",
    "    ]) / (2 * np.pi)\n",
    "    counts = np.random.binomial(n_shots, 0.5 * (1 + np.exp(-chi)))\n",
    "    chi_hat = est_chi(counts, n_shots, 1e-10)\n",
    "    hedged_chi_hat = est_chi(counts, n_shots, 0.509)\n",
    "    \n",
    "    std_errors = np.sqrt((np.exp(2 * chi_hat) - 1) / n_shots)\n",
    "    \n",
    "    expparams = np.empty((len(filters), ), dtype=[('filter_fns', object), ('n_meas', 'uint')])\n",
    "    expparams['filter_fns'] = filters\n",
    "    expparams['n_meas'] = n_shots\n",
    "    \n",
    "    return {\n",
    "        'chi': chi,\n",
    "        'chi_hat': chi_hat,\n",
    "        'hedged_chi_hat': hedged_chi_hat,\n",
    "        'counts': counts,\n",
    "        'std_errors': std_errors,\n",
    "        'expparams': expparams\n",
    "    }"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In forming our \"naive\" spectral density estimates, we will require the normalizations $f_k \\mathrel{:=} \\int \\mathrm{d}\\omega F_k(\\omega)$ and the maxima $\\omega_k \\mathrel{:=} \\operatorname*{arg\\,max}_{\\omega} F_k(\\omega)$. We calculate these below for later convienence."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "filter_normalizations = np.array([\n",
    "    np.trapz(filter_fn(omega), x=omega)\n",
    "    for filter_fn in filter_funs\n",
    "])\n",
    "filter_maxima = np.array([\n",
    "    omega[np.argmax(filter_fn(omega))]\n",
    "    for filter_fn in filter_funs\n",
    "])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaAAAAJBCAYAAAAAxmHjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEZEQbEBERCQEGxAREQnBBkREREL8H1Rf0jmkF+7eAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff333b21d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (top, bottom) = plt.subplots(nrows=2, ncols=1, figsize=(6, 9), sharex=True)\n",
    "\n",
    "top.plot(filter_normalizations, '.', clip_on=False, zorder=100, markersize=10)\n",
    "top.set_ylabel(r'$\\int\\ \\mathrm{d}\\omega F_j(\\omega)$')\n",
    "title = top.set_title('Filter Normalizations')\n",
    "title.set_position([0.5, 1.025])\n",
    "\n",
    "bottom.plot(filter_maxima, '.', clip_on=False, zorder=100, markersize=10)\n",
    "bottom.set_xlabel('Filter Index $j$')\n",
    "bottom.set_ylabel(r'$\\omega_j$')\n",
    "title = bottom.set_title('Locations of Filter Maxima')\n",
    "title.set_position([0.5, 1.025])\n",
    "\n",
    "paper_figure('filter-naive-props')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now define the \"naive\" estimate $\\hat{S}_{\\text{naive}}(\\omega_j) = 2 \\pi \\hat{\\chi}_j / f_j$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def naive_est(chi_hats, filter_normalizations, filter_maxima):\n",
    "    return interp1d(\n",
    "        x=filter_maxima,\n",
    "        y=2 * np.pi * chi_hats / filter_normalizations,\n",
    "        fill_value=\"extrapolate\"\n",
    "    )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gaussian Process regression"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The prior distribution of $S(\\omega)$ will be a Gaussian Process, which means that the distribution (conditional or not) of $\\{S(\\omega_j)\\}$ is Normal.  The covariance matrix is specified by a kernel, the most common of which is the squared exponential\n",
    "$$\n",
    "k(\\omega_i,\\omega_j) = \\exp[-(\\omega_i-\\omega_j)^2/\\delta],\n",
    "$$\n",
    "where $\\delta$ controls the correlation length."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def sq_exp_ker(omega, uncert=1, corr=1):    \n",
    "    cov = uncert * np.exp(-(omega - omega[:, None]) ** 2 / corr)\n",
    "    \n",
    "    # Add to this a regularizing term for stability\n",
    "    return cov + 1e-10 * np.eye(omega.shape[0])\n",
    "\n",
    "def mean_fun(omega, omega_prime, width, heigth):\n",
    "    return np.exp(-(omega - omega_prime) ** 2 / width) * height\n",
    "\n",
    "interpolation_ws = np.linspace(1e-10, Omega, int(1000))\n",
    "def sample(omega_prime, width, height, uncert, corr, prior_mean=None, interpolation_ws=interpolation_ws):\n",
    "    \n",
    "    if prior_mean == None:\n",
    "        prior_mean = mean_fun(interpolation_ws, omega_prime, width, height)\n",
    "    prior_cov = sq_exp_ker(interpolation_ws, uncert, corr)\n",
    "    Phi = np.real(la.sqrtm(prior_cov))\n",
    "    ys = np.dot(Phi, np.random.randn(interpolation_ws.shape[0])) + prior_mean\n",
    "\n",
    "    return interp1d(interpolation_ws, ys[np.newaxis], axis=-1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now let's consider an example Gaussian Process. To visualize it, we will plot the mean function, a single sample from the process and 95% credible band."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgEAAAEsCAYAAABaPGAUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff332ffe48>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# mean function params\n",
    "omega_prime = Omega / 2\n",
    "width = 20 * Omega\n",
    "height = 1e-0\n",
    "\n",
    "# kernel params\n",
    "uncert = 2e-2\n",
    "corr = 1e2\n",
    "\n",
    "prior_mean = mean_fun(omega, omega_prime, width, height)\n",
    "prior_cov  = sq_exp_ker(omega, uncert, corr)\n",
    "\n",
    "plt.figure(figsize=(8,4))\n",
    "\n",
    "plt.plot(omega,prior_mean, linewidth = 3, label = 'Prior mean')\n",
    "\n",
    "Phi = np.real(la.sqrtm(prior_cov))\n",
    "\n",
    "z = st.norm.ppf(1-.025/res_omega)\n",
    "\n",
    "up = prior_mean + z*np.diag(Phi)\n",
    "down = prior_mean - z*np.diag(Phi)\n",
    "\n",
    "plt.fill_between(omega, up, down, facecolor='r', alpha=0.25, label = '95% credible')\n",
    "\n",
    "true_spec = sample(omega_prime, width, height, uncert, corr )\n",
    "\n",
    "\n",
    "plt.plot(omega,true_spec(omega)[0], 'k', linewidth=2, label='True')\n",
    "for idx_sample in range(20):\n",
    "    foo = sample(omega_prime, width, height, uncert, corr)\n",
    "    plt.plot(omega, foo(omega)[0], linewidth=0.5, alpha=0.6)\n",
    "\n",
    "top_legend(ncol=3)\n",
    "plt.xlabel('$\\omega$')\n",
    "plt.ylabel(r'$S(\\omega)$')\n",
    "plt.ylim(0);\n",
    "\n",
    "paper_figure('example-prior')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "Let's take that sample above as the \"true\" spectrum of the system and simulate performing repeated measurements usings each of the filters defined above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf0AAAEXCAYAAACnE51sAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkon/ATXZATj0XpyNAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff349588d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,4))\n",
    "\n",
    "n_shots = 1000\n",
    "data_record = sample_data_record(true_spec, filter_funs, n_shots, omega)\n",
    "plt.plot(data_record['chi'], label='Ideal')\n",
    "\n",
    "e = plt.errorbar(\n",
    "    np.arange(n_seq),\n",
    "    data_record['chi_hat'], data_record['std_errors'],\n",
    "    fmt='--o', label='Noisy', clip_on=False\n",
    ")\n",
    "for b in e[1]:\n",
    "    b.set_clip_on(False)\n",
    "\n",
    "plt.xlabel('Filter Index $k$')\n",
    "plt.ylabel(r'$\\chi_k$')\n",
    "plt.legend(ncol=2);\n",
    "\n",
    "paper_figure('example-naive-data')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, take that data and plot the true spectrum again along with the naive estimator. We will do so with both the simulated data and ideal (noiseless) data. The latter will show the unavoidable error in making the delta approximation to the filter functions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgEAAAEsCAYAAABaPGAUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQgghRBn1/yw8C2CwyTe9AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff3551e160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,4))\n",
    "\n",
    "plt.plot(omega,true_spec(omega)[0], 'k', linewidth=3, label='True')\n",
    "plt.plot(omega, naive_est(data_record['chi'], filter_normalizations, filter_maxima)(omega), label=u\"Naive (Noiseless)\")\n",
    "\n",
    "e = plt.errorbar(\n",
    "    filter_maxima,\n",
    "    naive_est(data_record['chi_hat'], filter_normalizations, filter_maxima)(filter_maxima),\n",
    "    naive_est(data_record['std_errors'], filter_normalizations, filter_maxima)(filter_maxima),\n",
    "    fmt='--o', label=u\"Naive (Noisy)\", clip_on=False\n",
    ")\n",
    "for b in e[1]:\n",
    "    b.set_clip_on(False)\n",
    "    \n",
    "plt.xlabel(r'$\\omega$')\n",
    "plt.ylabel(r'$S(\\omega)$')\n",
    "top_legend();\n",
    "\n",
    "paper_figure('example-naive-bias')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Notably, that the noiseless and the true do not coincide shows that this estimation procedure is *biased*; that's not necessarily a problem, especially as the bias is relatively small, but demonstrates that we can possibly do better.\n",
    "\n",
    "We can update the prior Gaussian Process to a posterior one with Bayes rule."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def bayes_update(chi_hats, n_shots, prior_mean, prior_cov, omega, res_omega, omega_max):\n",
    "    like_cov = np.eye(n_seq) * (np.exp(2 * chi_hats) - 1) / n_shots\n",
    "    \n",
    "    kernel_mtx = np.zeros((n_seq, res_omega))\n",
    "    for idx, filter_fn in enumerate(filter_funs):\n",
    "        kernel_mtx[idx] = filter_fn(omega)\n",
    "    kernel_mtx *= omega_max / (2 * res_omega * np.pi)\n",
    "    kernel_mtx[:, [0, -1]] /= 2\n",
    "    \n",
    "    like_inv = la.inv(like_cov)\n",
    "    prior_inv = la.inv(prior_cov)\n",
    "    \n",
    "    X = np.linalg.multi_dot([kernel_mtx.T, like_inv, kernel_mtx]) + prior_inv\n",
    "    y = np.linalg.multi_dot([chi_hats, like_inv, kernel_mtx]) + np.dot(prior_mean.T, prior_inv)\n",
    "    \n",
    "    post_cov = la.inv(X)\n",
    "    post_mean = np.dot(post_cov, y)    \n",
    "    \n",
    "    interp_est = interp1d(y=post_mean, x=omega)\n",
    "    \n",
    "    return interp_est, post_mean, post_cov"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "_, post_mean, post_cov = bayes_update(data_record['chi_hat'], n_shots, prior_mean, prior_cov, omega, res_omega, Omega)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we plot the posterior mean function and credible band along with the naive estimator."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def plot_bayes_gp(data_record, post_mean, post_cov, show_credible=True):\n",
    "    fig = plt.figure(figsize=(10, 4))\n",
    "\n",
    "    ax = plt.gca()\n",
    "\n",
    "    #plt.plot(omega,prior_mean,'k.', label = 'Prior mean')\n",
    "\n",
    "    Phi = np.real(la.sqrtm(post_cov))\n",
    "\n",
    "    plt.plot(omega,post_mean, linewidth = 3, label = 'Posterior mean')\n",
    "\n",
    "    plt.plot(omega, true_spec(omega)[0], 'k', linewidth = 3, label='True')\n",
    "\n",
    "    if show_credible:\n",
    "        up = post_mean + z*np.diag(Phi)\n",
    "        down = post_mean - z*np.diag(Phi)\n",
    "\n",
    "        plt.fill_between(omega, up, down, facecolor='r', alpha=0.25, label='95% credible')\n",
    "\n",
    "    plt.plot(omega, naive_est(data_record['chi_hat'], filter_normalizations, filter_maxima)(omega), label=u\"Naive\", )\n",
    "\n",
    "    top_legend(ncol=4)\n",
    "    plt.xlabel('$\\omega$');\n",
    "    plt.ylabel(r'$S(\\omega)$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnEAAAEsCAYAAACsdeWMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff355d8908>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bayes_gp(data_record, post_mean, post_cov)\n",
    "paper_figure('example-gp-est')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Comparing to the same with less shots demonstrates the utility of the error bars provided by the credible region."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnEAAAEsCAYAAACsdeWMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff3562e550>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_shots = 50\n",
    "\n",
    "data_record = sample_data_record(true_spec, filter_funs, n_shots, omega)\n",
    "_, post_mean, post_cov = bayes_update(data_record['chi_hat'], n_shots, prior_mean, prior_cov, omega, res_omega, Omega)\n",
    "\n",
    "plot_bayes_gp(data_record, post_mean, post_cov)\n",
    "paper_figure('example-gp-est-low-shots')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Loss\n",
    "\n",
    "Here we define the loss function which takes the discrepancy above and averages it to a single number so that we can consolidate many random trials. We use the standard mean squared error."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "class mean_sq_err(object):\n",
    "    def __init__(self, omegas):\n",
    "        self._ws = omegas\n",
    "        \n",
    "    def __call__(self, true_spec_fn, est_spec_fn):\n",
    "        true_spec = true_spec_fn(self._ws)\n",
    "        est_spec = est_spec_fn(self._ws)\n",
    "        \n",
    "        return np.trapz(np.abs(true_spec - est_spec) ** 2, x=self._ws)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def perf_test_specdens_est(\n",
    "        n_trials,\n",
    "        n_shots,\n",
    "        omega,\n",
    "        omega_max\n",
    "):\n",
    "    loss_fn = mean_sq_err(omega)\n",
    "    \n",
    "    progbar = qi.IPythonProgressBar() if qi else None\n",
    "    if progbar:\n",
    "        progbar.start(n_trials)\n",
    "    losses = {\n",
    "        est_name: np.zeros(n_trials)\n",
    "        for est_name in ('prior', 'post', 'naive')\n",
    "    }\n",
    "\n",
    "    for idx_trial in range(n_trials):\n",
    "        true_spec = sample(omega_prime, width, height, uncert, corr)\n",
    "        data_record = sample_data_record(true_spec, filters=filter_funs, n_shots=n_shots, omega=omega)\n",
    "        \n",
    "        post_est, post_mean, post_cov = bayes_update(\n",
    "            data_record['chi_hat'], n_shots, prior_mean, prior_cov,\n",
    "            omega, len(omega), omega_max\n",
    "        )\n",
    "        for est_name, est in {\n",
    "            'post': post_est,\n",
    "            'prior': interp1d(y=prior_mean, x=omega),\n",
    "            'naive': naive_est(data_record['chi_hat'], filter_normalizations, filter_maxima)\n",
    "        }.items():\n",
    "            losses[est_name][idx_trial] = loss_fn(true_spec, est)\n",
    "        if progbar:\n",
    "            progbar.update(idx_trial + 1)\n",
    "        \n",
    "    if progbar:\n",
    "        progbar.finished()\n",
    "    return losses"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 8min 10s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "losses_100 = perf_test_specdens_est(400, 100, omega, Omega)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgQAAAFpCAYAAADjgDCPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff39eb4a58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_losses(losses_100, plt_range=(-1.5, 1))\n",
    "top_legend()\n",
    "paper_figure('gp-loss-hist_N-100')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 8min 10s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "losses_1000 = perf_test_specdens_est(400, 1000, omega, Omega)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgQAAAFpCAYAAADjgDCPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff333a1a20>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_losses(losses_1000, plt_range=(-1.5, 1))\n",
    "top_legend()\n",
    "paper_figure('gp-loss-hist_N-1000')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hyperparameter learning\n",
    "\n",
    "Here we will consider the $1/f$ noise model as described in the paper. We will use use [Qinfer](https://qinfer.org) for the numerical integration in the Bayesian updates. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "spectral_model = lambda alpha, A, omega_cut: one_on_f(alpha=alpha, A=A, cut=omega_cut)\n",
    "spectral_prior = qi.ProductDistribution(\n",
    "    # Distribution over α.\n",
    "    qi.UniformDistribution([0.5, 1]),\n",
    "    # Distribution over A.\n",
    "    qi.NormalDistribution(10, 0.5 ** 2),\n",
    "    # Distribution over ω_ir.\n",
    "    ExponentialDistribution(minimum=3, scale=0.1)\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now need to worry about whether we take a mean on the spectra or the hyperparams."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaoAAADTCAYAAADQ1VdLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIYQwNClUQgghDO3/A7csNB48Nx93AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff356dab70>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6, 3))\n",
    "\n",
    "spectra_then_mean = np.mean(spectral_model(*spectral_prior.sample(n=10000).T)(omega), axis=0)\n",
    "mean_then_spectra = spectral_model(*np.mean(spectral_prior.sample(n=10000), axis=0).T)(omega)\n",
    "\n",
    "plt.plot(omega, (spectra_then_mean - mean_then_spectra) / mean_then_spectra)\n",
    "plt.xlabel(r'$\\omega$')\n",
    "plt.ylabel(r'$\\left[\\mathbb{E}[S(\\alpha)] - S(\\mathbb{E}[\\alpha]) \\right] / S(\\mathbb{E}[\\alpha])$')\n",
    "plt.gca().yaxis.set_major_formatter(ticker.StrMethodFormatter(\"{x:0.0%}\"))\n",
    "\n",
    "plt.tight_layout()\n",
    "paper_figure('mean-then-spectra')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The error incurred by this difference is actually quite substantial, even though it appears insignificant\n",
    "in the plot above."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.12511210493500835"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.trapz(np.abs(spectra_then_mean - mean_then_spectra) ** 2, x=omega)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgEAAAEWCAYAAAD/3UTfAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nICIiqlAMAURERBXq/wGe14u0Xm++4AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff3566cb00>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "true_spec = spectral_model(*spectral_prior.sample().T)\n",
    "\n",
    "prior_mean = spectra_then_mean\n",
    "corr = 1e2\n",
    "uncert = 1e-1\n",
    "prior_cov  = sq_exp_ker(omega, uncert, corr)\n",
    "\n",
    "plt.figure(figsize=(8, 4))\n",
    "\n",
    "plt.plot(omega,prior_mean, linewidth = 3, label = 'Prior mean')\n",
    "\n",
    "Phi = np.real(la.sqrtm(prior_cov))\n",
    "\n",
    "z = st.norm.ppf(1-.025/res_omega)\n",
    "\n",
    "up = prior_mean + z*np.diag(Phi)\n",
    "down = prior_mean - z*np.diag(Phi)\n",
    "\n",
    "plt.fill_between(omega, up, down, facecolor='r', alpha=0.25, label = '95% credible')\n",
    "\n",
    "plt.plot(omega,true_spec(omega)[0],'k', linewidth = 3, label = 'True')\n",
    "\n",
    "plt.legend(loc='upper right')\n",
    "plt.xlabel('$\\omega$')\n",
    "plt.ylabel(r'$S(\\omega)$')\n",
    "plt.ylim(0);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf0AAAEXCAYAAACnE51sAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff35579ef0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,4))\n",
    "\n",
    "n_shots = 100\n",
    "data_record = sample_data_record(true_spec, filter_funs, n_shots, omega)\n",
    "plt.plot(data_record['chi'], label='Ideal')\n",
    "\n",
    "e = plt.errorbar(\n",
    "    np.arange(n_seq),\n",
    "    data_record['chi_hat'], data_record['std_errors'],\n",
    "    fmt='--o', label='Noisy', clip_on=False\n",
    ")\n",
    "for b in e[1]:\n",
    "    b.set_clip_on(False)\n",
    "\n",
    "plt.xlabel('Filter Index $k$')\n",
    "plt.ylabel(r'$\\chi_k$')\n",
    "plt.legend(ncol=2);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "post_est, post_mean, post_cov = bayes_update(data_record['chi_hat'], n_shots, prior_mean, prior_cov, omega, res_omega, Omega)\n",
    "updater = qi.SMCUpdater(\n",
    "    qi.BinomialModel(HyperparameterizedSpectralModel(spectral_model, omega)),\n",
    "    10000,\n",
    "    spectral_prior\n",
    ")\n",
    "for experiment, datum in zip(data_record['expparams'][..., None], data_record['counts']):\n",
    "    updater.update(datum, experiment)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnkAAAEsCAYAAAC/oqV4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff332e79e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_bayes_gp(data_record, post_mean, post_cov, show_credible=True)\n",
    "paper_figure('example-gp-est-one-on-f')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def perf_test_specdens_est_hyper(\n",
    "        n_trials,\n",
    "        n_shots,\n",
    "        omega,\n",
    "        omega_max,\n",
    "        spectral_model, prior, n_particles=6000\n",
    "):\n",
    "    model = qi.BinomialModel(HyperparameterizedSpectralModel(spectral_model, omega))\n",
    "    \n",
    "    \n",
    "    loss_fn = mean_sq_err(omega)\n",
    "    \n",
    "    progbar = qi.IPythonProgressBar() if qi else None\n",
    "    if progbar:\n",
    "        progbar.start(n_trials)\n",
    "    est_names = ('prior', 'post', 'naive', 'hyper_stm', 'hyper_mts')\n",
    "    spec_losses = {\n",
    "        est_name: np.zeros(n_trials)\n",
    "        for est_name in est_names\n",
    "    }\n",
    "    alpha_losses = []\n",
    "    residuals = {\n",
    "        est_name: []\n",
    "        for est_name in est_names\n",
    "    }\n",
    "\n",
    "    for idx_trial in range(n_trials):\n",
    "        true_params = prior.sample()\n",
    "        true_spec = spectral_model(*true_params.T)\n",
    "        data_record = sample_data_record(true_spec, filters=filter_funs, n_shots=n_shots, omega=omega)\n",
    "        \n",
    "        # GP Est\n",
    "        post_est, post_mean, post_cov = bayes_update(\n",
    "            data_record['chi_hat'], n_shots, prior_mean, prior_cov,\n",
    "            omega, len(omega), omega_max\n",
    "        )\n",
    "        \n",
    "        # Hyperparam est\n",
    "        updater = qi.SMCUpdater(model, n_particles, prior)\n",
    "        for experiment, datum in zip(data_record['expparams'][:, None], data_record['counts']):\n",
    "            updater.update(datum, experiment)\n",
    "            \n",
    "        hyper_est = updater.model.underlying_model.hyperparameterized_est(updater)\n",
    "                \n",
    "        alpha_losses.append(np.sum(np.abs(\n",
    "            true_params[..., 0] - updater.est_mean()[..., 0]\n",
    "        ) ** 2))\n",
    "        \n",
    "        for est_name, est in {\n",
    "            'post': post_est,\n",
    "            'prior': interp1d(y=prior_mean, x=omega),\n",
    "            'naive': naive_est(data_record['chi_hat'], filter_normalizations, filter_maxima),\n",
    "            'hyper_stm': hyper_est,\n",
    "            'hyper_mts': spectral_model(*updater.est_mean())\n",
    "        }.items():\n",
    "            spec_losses[est_name][idx_trial] = loss_fn(true_spec, est)\n",
    "            residuals[est_name].append((true_spec(omega) - est(omega))[0, :])\n",
    "            \n",
    "        if progbar:\n",
    "            progbar.update(idx_trial + 1)\n",
    "        \n",
    "    if progbar:\n",
    "        progbar.finished()\n",
    "    return spec_losses, alpha_losses, residuals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1min 18s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "spec_losses, alpha_losses, spec_residuals = perf_test_specdens_est_hyper(\n",
    "    400, 100, omega, Omega,\n",
    "    spectral_model, spectral_prior,\n",
    "    n_particles=1000\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgAAAAFpCAYAAADqa5D1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nv1Bjw8gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff35d900f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_losses(spec_losses, est_names=('prior', 'post', 'naive', 'hyper_stm'), plt_range=(-4, 1.5), plt_step=1, log_digits=0)\n",
    "top_legend(ncol=4);\n",
    "\n",
    "paper_figure('one-on-f-loss-hist_N-100')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgsAAAEsCAYAAABNHvDdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff39eeb8d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8, 4))\n",
    "# Skip the prior.\n",
    "skip_prop_cycle()\n",
    "for est_name in ('post', 'naive', 'hyper_stm'):\n",
    "    mean_residual = np.mean(spec_residuals[est_name], axis=0)\n",
    "    down, up = [np.percentile(spec_residuals[est_name], q=q, axis=0) for q in (25, 75)]\n",
    "    line, = plt.plot(omega, np.mean(spec_residuals[est_name], axis=0),\n",
    "                     label=est_descripts[est_name].replace('Loss', 'Bias'), lw=2.5)\n",
    "    plt.fill_between(omega, up, down, alpha=0.2, facecolor=line.get_color())\n",
    "\n",
    "plt.ylim(-0.5, 0.5)\n",
    "top_legend(ncol=3)\n",
    "plt.xlabel(r'$\\omega$')\n",
    "plt.ylabel(r'$\\mathbb{E}[S(\\omega) - \\hat{S}(\\omega)]$')\n",
    "paper_figure('one-on-f-residuals')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAAEzCAYAAACSdtCdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIhn9HyMyTXtbgSrzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff34a95470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5, 4))\n",
    "\n",
    "normed_losses = alpha_losses / np.var(spectral_prior.sample(n=1000)[:, 0])\n",
    "plt.hist(np.log10(normed_losses), normed=True, bins=20)\n",
    "plt.xlabel(r'Loss in $\\alpha$ / Prior Loss')\n",
    "\n",
    "ylim = plt.ylim()\n",
    "plt.vlines(np.median(np.log10(normed_losses)), label='Median', *ylim)\n",
    "plt.vlines(np.log10(np.mean(normed_losses)), label='Mean (Risk)', linestyle='--', *ylim)\n",
    "plt.ylim(*ylim)\n",
    "\n",
    "top_legend(ncol=2, loc='upper center')\n",
    "plt.gca().get_xaxis().set_major_formatter(log_formatter(0))\n",
    "plt.ylabel(r'PDF of Log-Loss in $\\alpha$')\n",
    "\n",
    "paper_figure('hyperparameter-loss-hist')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\csfer\\Anaconda3\\lib\\site-packages\\qinfer-1.0-py3.5.egg\\qinfer\\smc.py:285: ApproximationWarning: Extremely small n_ess encountered (8.122720498253155). Resampling is likely to fail. Consider adding particles, or resampling more often.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Wall time: 1min 19s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "spec_losses, alpha_losses, spec_residuals = perf_test_specdens_est_hyper(\n",
    "    400, 1000, omega, Omega,\n",
    "    spectral_model, spectral_prior,\n",
    "    n_particles=1000\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgAAAAFpCAYAAADqa5D1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niJwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1ff35572748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_losses(spec_losses, est_names=('prior', 'post', 'naive', 'hyper_stm'), plt_range=(-4, 1.5), plt_step=1, log_digits=0)\n",
    "top_legend(ncol=4);\n",
    "\n",
    "paper_figure('one-on-f-loss-hist_N-1000')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

